Combinatorics and their evolution in resolution of embedded algebroid surfaces

The seminal concept of characteristic polygon of an embedded algebroid surface, first developed by Hironaka, seems well suited for combinatorially (perhaps even effectively) tracking of a resolution process. However, the way this object evolves through the resolution of singularities was not really well understood, as some references had pointed out. The aim of this paper is to explain, in a clear way, how this object changes as the surface gets resolved. In order to get a precise description of the phenomena involved, we need to use different techniques and ideas. Eventually, some effective results regarding the number of blow-ups needed to decrease the multiplicity are obtained as a side product.

==> diagramas.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "load(\"lz.py\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\draw[] (0, 0, 5.00000000000000)--(2.00000000000000, 1.00000000000000, 0);\n",
      "\\fill[] (0, 0, 5.00000000000000) circle (\\crad);\n",
      "\\fill[] (2.00000000000000, 1.00000000000000, 0)circle (\\crad);\n"
     ]
    }
   ],
   "source": [
    "print projection(2,1,0, epsilon=.0, n=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4/3, 2/3, 5/3)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "l = 1/3\n",
    "l*vector(QQ,(0,0,5))+(1-l)*vector(QQ,(2,1,0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "x,y,z=var(\"x,y,z\")\n",
    "S.<x,y>=QQ[]\n",
    "R.<x,y,z>=QQ[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-x^4 + y^3 + x^2*z + z^3"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F = z^3+x^2*z+y^3-x^4\n",
    "F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJNCAYAAABzzpk4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAACASf3/wSstr3NUWMEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (2.333333,0.000000)  -- (1.000000,0.000000)  -- (0.000000,1.000000)  -- (0.000000,2.000000)  -- (2.333333,2.000000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (2.333333,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,2.000000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "    \\draw (0.000000,1.000000)  [point];\n",
      "    \\draw (1.000000,0.000000)  [point];\n",
      "    \\draw (1.333333,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print tikzdiagram(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "F=z^5+z*x^2*y+x*y^3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAJICAYAAAB8Aa0aAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nUoKlUgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5/2, 5/4, 0)"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "projection_no_scaling(1,1,0,n=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (1.500000,1.600000)  -- (0.200000,1.600000)  -- (0.200000,0.600000)  -- (0.500000,0.250000)  -- (1.500000,0.250000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (1.500000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,1.600000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "    \\draw (0.200000,0.600000)  [point];\n",
      "    \\draw (0.500000,0.250000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print tikzdiagram(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "radians = 180/pi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "70.5287793655093"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(arccos(1/3) * radians).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "a=vector(QQ,[2.7,3])\n",
    "b=vector(QQ,[3.4,3.5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(24/5, 9/2)"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "l=-2\n",
    "l*a+(1-l)*b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "c=b-a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "35.5376777919744"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(arccos((c.dot_product(vector(QQ,[1,0]))/abs(c)).n())*radians).n()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "c."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.80000000000000"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "24.0/5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.50000000000000"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "9.0/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "x,y,z=var(\"x,y,z\")\n",
    "S.<x,y>=QQ[]\n",
    "R.<x,y,z>=QQ[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "F=z^8+(y^5+x*y^4)*z^3+x^5*y*z^2+(x^7+y^10)*z+y^10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAawAAAJICAYAAAA99dClAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAawAAAJICAYAAAA99dClAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n8P8BtoppSyc0F9cAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plot_Delta(F, epsilon=0.9999)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (2.000000,0.000000)  -- (0.875011,0.000000)  -- (0.714296,0.142859)  -- (0.166669,0.666678)  -- (0.000000,0.833347)  -- (0.000000,2.428571)  -- (2.000000,2.428571)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (2.000000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,2.428571)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "    \\draw (0.000000,0.833347)  [point];\n",
      "    \\draw (0.000000,1.111123)  [point];\n",
      "    \\draw (0.000000,1.250016)  [point];\n",
      "    \\draw (0.166669,0.666678)  [point];\n",
      "    \\draw (0.714296,0.142859)  [point];\n",
      "    \\draw (0.875011,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print tikzdiagram(F, .9999)\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAADrCAYAAAArFHriAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nr/cAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Ejemplo nuevo\n",
    "F=z^3+x^10*z+x^4+x*y^2+y^4\n",
    "plot_Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^10*y^8*z + x^4*y + z^3 + x + y"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F_1=qtr(F,(0,1,0))\n",
    "F_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAssAAAJICAYAAACXLKmtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAGaxJREFUeJzt3W2MnYWZ3+H/GQ4sq7HnIHsBUWegSkJiU4pRsnJj5Lxg\nEWJiASLaD3aWGtB+ijGSNSgqKh+SNJEspMhtqlCQQIC2izyliihuQcRAKuMg4YC3OCAgQKg2wIKT\noNhjGzAvc/phFBrH3MCMz9uMr0t6lMzxzLnvGR0Nv3n0zDONdrvdDgAAcIShfi8AAACDSiwDAEBB\nLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEChq7HcbrczMTERf/cEAIDZqKuxvH///rRarezf\nv7+bYwAAoCtchgEAAAWxDAAABbEMAAAFsQwAAIWjiuVNmzZlaGgoY2NjndoHAAAGxoxj+bHHHsst\nt9ySpUuXdnIfAAAYGDOK5QMHDuTyyy/PrbfempNOOqnTOwEAwECYUSxfffXVufjii7Ny5cpO7wMA\nAB/p7TcOZMeP/n3u/NsvZOvY3+TVXz7alTnTjuXx8fE88cQT2bRpUzf2AQCAj7Tr7zfnxYf/V959\n64384Z+ey89u2Ji3D3b+D+E1p/POL7/8cjZu3JgHHnggxx9//Mf/wL3/kEz+5XR3AwCAD/TP/2fb\nYW+/+9Yb+e2vnsgnPvfFjs5ptNvt9sd953vuuSff+MY3ctxxx+WPH/bee++l0WjkuOOOy6FDh9Jo\nNN5//4mJibRarZyyIGk0kkWnTh1Jsnb11AEAANP10N+fkZd/NfL+242hoXzjxnsz75RFHZ0zrTPL\nF1xwQZ588snDHrvyyiuzZMmSXHfddYeF8p96/qfJyLyZLwkAAH/qry96LXt/e2IO/OGEDDWbOXfN\nho6HcjLNWB4eHs5ZZ511xGMLFy7MkiVLOroYAABUWicfymVjv8of9l2Q4bP+W05sLejKnGnF8gep\nziYDAEA3DQ0lCz9xQtKlUE46EMs/+9nPOrEHAAAMnKP6c9cAADCXiWUAACiIZQAAKIhlAAAoiGUA\nACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAo\niGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKDR7MWTNWNJsJmtXTx0AADAb9CSWxzcnI/N6MQkAADrH\nZRgAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDL\nAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAA\nUBDLAABQEMsAAFBo9mLImrGk2UzWrp46AABgNuhJLI9vTkbm9WISAAB0jsswAACgIJYBAKAglgEA\noCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAg\nlgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCg0OzF\nkDVjSbOZrF09dQAAwGzQk1ge35yMzOvFJAAA6ByXYQAAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwD\nAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBA\nQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAECh2Ysha8aSZjNZu3rqAACA2aAnsTy+\nORmZ14tJAADQOS7DAACAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJY\nBgCAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCAwrRi+eabb87S\npUvTarXSarVy3nnn5f777+/WbgAA0FfTiuXR0dHccMMN2bVrV3bt2pWVK1fm0ksvzTPPPNOt/QAA\noG8a7Xa7fTRPsHDhwvzwhz/MVVdddcS/TUxMpNVqZd9jyci8o5kCAAAfYPjryei9XXv65kw/cHJy\nMnfddVfeeOONLF++vJM7AQDAQJh2LD/11FNZvnx53nrrrcyfPz933313Fi9e3I3dAACgr6Z9N4zF\nixdn9+7d2blzZ771rW9l3bp1efbZZ7uxGwAA9NVRX7P81a9+NZ/+9Kdz0003HfFvf7xm+ZQFSaOR\nLDp16kiStaunDgAAmLFBvWb5jyYnJ3Po0KEPfZ/nf+oX/AAAmH2mFcvXX399LrroooyOjmb//v25\n8847s3379mzbtq1b+wEAQN9MK5b37NmTdevW5dVXX02r1co555yTbdu2ZeXKld3aDwAA+mZasXzr\nrbd2aw8AABg4074bBgAAHCvEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAU\nxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQy\nAAAUxDIAABSavRiyZixpNpO1q6cOAACYDXoSy+Obk5F5vZgEAACd4zIMAAAoiGUAACiIZQAAKIhl\nAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAA\nKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKDR7MWTNWNJsJmtX\nTx0AADAb9CSWxzcnI/N6MQkAADrHZRgAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQ\nywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsA\nAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFBo9mLImrGk2UzWrp46AABgNuhJLI9vTkbm\n9WISAAB0jsswAACgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCg\nIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCW\nAQCgIJYBAKAglgEAoCCWAQCg0OzFkDVjSbOZrF09dQAAwGzQk1ge35yMzOvFJAAA6ByXYQAAQEEs\nAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMA\nQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQGFasbxp06YsW7YsIyMjOfXUU3PZZZflueee\n69ZuAADQV9OK5R07duSaa67Jzp078+CDD+add97JhRdemDfffLNb+wEAQN802u12e6Yf/Pvf/z6n\nnHJKHn744axYseKIf5+YmEir1cq+x5KReUe1JwAAHGn468novV17+qO6Znnv3r1pNBpZsGBBp/YB\nAICBMeNYbrfb2bhxY1asWJGzzjqrkzsBAMBAaM70A9evX5+nn346jzzySCf3AQCAgTGjWN6wYUPu\nu+++7NixI6eddtpHvv+ZX0sajWTRqVNHkqxdPXUAAMCgmnYsb9iwIffcc0+2b9+e008//WN9zPM/\n9Qt+AADMPtOK5fXr12fLli3ZunVrhoeHs2fPniRJq9XKiSee2JUFAQCgX6Z167ihoaE0Go0jHr/9\n9tuzbt26Ix536zgAALqqy7eOm9aZ5cnJyW7tAQAAA+eo7rMMAABzmVgGAICCWAYAgIJYBgCAglgG\nAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCAglgGAICCWAYAgIJYBgCA\nglgGAICCWAYAgIJYBgCAglgGAICCWAYAgEKzF0PWjCXNZrJ29dQBAACzQU9ieXxzMjKvF5MAAKBz\nXIYBAAAFsQwAAAWxDAAABbEMAAAFsQwAAAWxDAAABbEMAAAFsQwAAAWxDAAABbEMAAAFsQwAAAWx\nDAAABbEMAAAFsQwAAAWxDAAABbEMAAAFsQwAAAWxDAAABbEMAAAFsQwAAAWxDAAABbEMAAAFsQwA\nAAWxDAAABbEMAACFZi+GrBlLms1k7eqpAwAAZoOexPL45mRkXi8mAQBA57gMAwAACmIZAAAKYhkA\nAApiGQAACmIZAAAKYhkAAApiGQAACmIZAAAKYhkAAApiGQAACmIZAAAKYhkAAApiGQAACmIZAAAK\nYhkAAApiGQAACmIZAAAKYhkAAApiGQAACmIZAAAKYhkAAApiGQAACmIZAAAKYhkAAApiGQAACs1e\nDFkzljSbydrVUwcAAMwGPYnl8c3JyLxeTAIAgM5xGQYAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQy\nAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAA\nFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUmr0YsmYsaTaTtaunDgAAmA16Esvj\nm5OReb2YBAAAneMyDAAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiI\nZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKIhlAAAoiGUAACiIZQAAKEw7lnfs2JFL\nLrkkixYtytDQULZu3dqNvQAAoO+mHcsHDx7MueeemxtvvDGNRqMbOwEAwEBoTvcDVq1alVWrViVJ\n2u12xxcCAIBB4ZplAAAoiGUAACiIZQAAKEz7muWZOPNrSaORLDp16kiStaunDgAAGFQ9ieXnf5qM\nzOvFJAAA6Jxpx/LBgwfzwgsvvH8njBdffDG7d+/OggULMjo62vEFAQCgX6Ydy48//njOP//8NBqN\nNBqNXHvttUmSK664IrfddlvHFwQAgH6Zdix/+ctfzuTkZDd2AQCAgeJuGAAAUBDLAABQEMsAAFAQ\nywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsA\nAFAQywAAUBDLAABQEMsAAFAQywAAUBDLAABQEMsAAFAQywAAUGj2YsiasaTZTNaunjoAAGA26Eks\nj29ORub1YhIAAHSOyzAAAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCg\nIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCWAQCgIJYBAKAglgEAoCCW\nAQCgIJYBAKAglgEAoCCWAQCg0OzFkDVjSbOZrF09dQAAwGzQk1ge35yMzOvFJAAA6ByXYQAAQEEs\nAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMA\nQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBBLAMAQEEsAwBAQSwDAEBB\nLAMAQKHZiyFrxpJmM1m7euoAAIDZoCexPL45GZnXi0kAANA5LsMAAICCWAYAgIJYBgCAglgGAIBC\n12L5vbcP5YVtd+XvPr8o//TLk9Jud2sSdM87bzfy1I6/yiM/WZT/+8tWv9cBAHqsa3fDePg/XZff\n7HwoXzxjQf7x3gU5NHFi/nrVa90aB13xs//6L/Pai1O3cnnhHxdk/+uv5Zzzf9fnrQCAXunKmeWD\nr+/Jb3Y+dNhjv9q5wNllZpW9v/2L90P5j57dubBP2wAA/dCVWB46rpnG0OFP3XB1NLPM0HFH/nQ3\nNOQnPgA4lnQlYf/ypIX55JcvPuyxs798KI1GN6ZBd4wsfDunn7XvsMf+1Rd/36dtAIB+aLTb3bk4\nYvK99/LMQ/8j/+HaDfn+f7kjn/k3n0x+c37y7ivdGAddMfle8uLuk7LvtyfmX5y5P6d96mC/VwIA\n/tTw15PRe7v29F2L5SSZmJhIq9XKvn37MjIykrz9vGAGAKBzuhzLvb2S+IQzk9P/d9Jc1NOxAAAw\nE73/tTvBDADALNGfe1QIZgAAZoH+3dBNMAMAMOD6e/djwQwAwADr/58KEcwAAAyo/sdyIpgBABhI\ngxHLiWAGAGDgDE4sJ4IZAICBMlixnAhmAAAGxuDFciKYAQAYCIMZy4lgBgCg7wY3lhPBDABAXw12\nLCeCGQCAvulJLK9ZsyaXXHJJtmzZMrMnEMwAAPRBo91ut7v15BMTE2m1Wtm3b19GRkaO/gnffj75\nzfnJu68c/XMBADD7DX89Gb23a08/+Jdh/ClnmAEA6KHZFcuJYAYAoGdmXywnghkAgJ6YnbGcCGYA\nALpu9sZyIpgBAOiq2R3LiWAGAKBrZn8sJ4IZAICumBuxnAhmAAA6bu7EciKYAQDoqLkVy4lgBgCg\nY+ZeLCeCGQCAjpibsZwIZgAAjtrcjeVEMAMAcFTmdiwnghkAgBmb+7GcCGYAAGbk2IjlRDADADBt\nx04sJ4IZAIBpObZiORHMAAB8bMdeLCeCeQBsubffGzBovCb4IF4X/DmvCT7Ili1buvbcx2YsJ4K5\nz3yz4895TfBBvC74c14TfBCx3C2CGQCADzGnYnlGP1X8WTC/MdHMW28c99GzeviTba9m9fJzemVP\n72bNxa/fXJw1F18TvZw1Fz+npHevi7n69ZuLs3yvmB1zej3rlVde6dpzi+UkOeHMvHvq/XnoHz6b\n/37Dkty1aUl2/s/T0m5/yKw5+GKbi/8BTObm128uzpqLr4lezpqLn1Mils06ku8Vs2NOr2d1M5ab\nH/cd2+129u/fP60nn5iYOOx/u+3dd9+d8axf3bs9Lz9zQpKkPdnIs4/+VU76xIGcduYHf87vvptM\nHJjxqtPSq1m9/JzabV8/sw43F18TvZw1Fz+npHevi7n69ZuLs3yvmB1zejpr8p202+0ZNeD8+fPT\naDQ+9H0a7faHnT/9/yYmJtJqtaa9xGyxftloln3ipMMeu/vpPbnn2d/2aSMAALpp3759GRkZ+dD3\n+dixPNMzy6Ojo3nppZc+cpF++/WDP8kv7/yPhz224t/955y8+HN92ggAgG76OGeWP/ZlGI1GY8bB\nOzIyMvCxvPTSf5tDr/9znn/o7jRP+Iv862/8XT617Cv9XgsAgD762GeWZ+KPl258nFPcg2LyvXfT\naAylMTSnfvcRAIAZ+Nhnlo8VQ8f5kgAAMMXpUwAAKIhlAAAoiGV6ZseOHbnkkkuyaNGiDA0NZevW\nrf1eiT7btGlTli1blpGRkZx66qm57LLL8txzz/V7Lfro5ptvztKlS9NqtdJqtXLeeefl/vvv7/da\nDJhNmzZlaGgoY2Nj/V6FPvne976XoaGhw46zzjqrK7PEMj1z8ODBnHvuubnxxhs/8jYtHBt27NiR\na665Jjt37syDDz6Yd955JxdeeGHefPPNfq9Gn4yOjuaGG27Irl27smvXrqxcuTKXXnppnnnmmX6v\nxoB47LHHcsstt2Tp0qX9XoU+O/vss7Nnz5689tpree211/Lzn/+8K3P8Nhs9s2rVqqxatSrJ1H27\n4b777jvs7TvuuCOnnHJKdu3alRUrVvRpK/pp9erVh739gx/8IDfddFMeffTRLFmypE9bMSgOHDiQ\nyy+/PLfeemu+//3v93sd+qzZbObkk0/u+hxnloGBsXfv3jQajSxYsKDfqzAAJicnMz4+njfeeCPL\nly/v9zoMgKuvvjoXX3xxVq5c2e9VGADPP/98Fi1alE996lO5/PLL89JLL3VljjPLwEBot9vZuHFj\nVqxY0bXrzpgdnnrqqSxfvjxvvfVW5s+fn7vvvjuLFy/u91r02fj4eJ544ok8/vjj/V6FAfCFL3wh\nd9xxRz772c/m1VdfzXe/+9186UtfylNPPZXh4eGOzupqLM+fPz/79u3L/PnzuzkGmAPWr1+fp59+\nOo888ki/V6HPFi9enN27d2fv3r35yU9+knXr1uXhhx8WzMewl19+ORs3bswDDzyQ448/vt/rMAC+\n9rWvvf//zz777CxbtixnnHFG7rrrrlx11VUdndXVWD6aP5ENHDs2bNiQ++67Lzt27Mhpp53W73Xo\ns2azmU9+8pNJks997nP5xS9+kR/96Ee56aab+rwZ/bJr16787ne/y+c///n3f+flvffey8MPP5wf\n//jHOXTokF8cP8a1Wq185jOfyQsvvNDx53YZBtBXGzZsyD333JPt27fn9NNP7/c6DKDJyckcOnSo\n32vQRxdccEGefPLJwx678sors2TJklx33XVCmRw4cCC//vWvs27duo4/t1imZw4ePJgXXnjh/bMC\nL774Ynbv3p0FCxZkdHS0z9vRD+vXr8+WLVuydevWDA8PZ8+ePUmmzhCceOKJfd6Ofrj++utz0UUX\nZXR0NPv378+dd96Z7du3Z9u2bf1ejT4aHh4+4ncZhoeHs3DhQndJOUZ9+9vfzsUXX5wzzjgjr7zy\nSr7zne+k2Wxm7dq1HZ8llumZxx9/POeff34ajUYajUauvfbaJMkVV1yR2267rc/b0Q8333xzGo1G\nvvKVrxz2+O23396VswMMvj179mTdunV59dVX02q1cs4552Tbtm3ufsARnE0+tr388sv55je/mddf\nfz0nn3xyVqxYkUcffTQLFy7s+KxG2w1vAQDgA7nPMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIA\nABTEMgAAFMQyAAAUxDIAABTEMgAAFMQyAAAUxDIAABT+H/D9rPnEDnzUAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(R(F_1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^8*z + x*y^4 + z^3 + y^2 + x"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F_2=qtr(F,(1,0,0))\n",
    "F_2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAEcCAYAAACF9Fj3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJLL/dyZHJwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(R(F_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^8*z + x*y^4 - 8/3*x*y^3 + 8/3*x*y^2 + z^3 - 32/27*x*y + y^2 + 97/81*x - 4/3*y + 4/9"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F_a=qtr(F, (3,-2,0))\n",
    "F_a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Ejemplo Tor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "F=z^3+x^50*z+(x-y)^4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAABRCAYAAACQRUrxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAATv0f6gDfI+/YC04AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F,)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^48*z + x*y^4 + z^3"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F_1=qtr(F, (1,1,0))\n",
    "F_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAABSCAYAAAAW0ThfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nDQAAAADc+n9QVZcFOCHaPwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(R(F_1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (3.000000,0.000000)  -- (3.000000,3.000000)  -- (0.000000,3.000000)  -- (0.000000,2.000000)  -- (2.000000,0.000000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (3.000000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,3.000000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (2,0) -- (2,-3pt) node[below] {$2$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "\\draw[very thin] (0,2) -- (-3pt,2) node[left] {$2$}; \n",
      "    \\draw (0.000000,2.000000)  [point];\n",
      "    \\draw (0.000000,2.000000)  [point];\n",
      "    \\draw (0.500000,1.500000)  [point];\n",
      "    \\draw (0.250000,1.750000)  [point];\n",
      "    \\draw (1.000000,1.000000)  [point];\n",
      "    \\draw (0.500000,1.500000)  [point];\n",
      "    \\draw (1.500000,0.500000)  [point];\n",
      "    \\draw (0.750000,1.250000)  [point];\n",
      "    \\draw (2.000000,0.000000)  [point];\n",
      "    \\draw (1.000000,1.000000)  [point];\n",
      "    \\draw (1.250000,0.750000)  [point];\n",
      "    \\draw (1.500000,0.500000)  [point];\n",
      "    \\draw (1.750000,0.250000)  [point];\n",
      "    \\draw (2.000000,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n",
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (3.000000,0.000000)  -- (1.750000,0.000000)  -- (0.000000,1.750000)  -- (0.000000,3.000000)  -- (3.000000,3.000000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (3.000000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,3.000000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (2,0) -- (2,-3pt) node[below] {$2$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "\\draw[very thin] (0,2) -- (-3pt,2) node[left] {$2$}; \n",
      "    \\draw (0.000000,1.750000)  [point];\n",
      "    \\draw (0.000000,1.866667)  [point];\n",
      "    \\draw (0.437500,1.312500)  [point];\n",
      "    \\draw (0.233333,1.633333)  [point];\n",
      "    \\draw (0.875000,0.875000)  [point];\n",
      "    \\draw (0.466667,1.400000)  [point];\n",
      "    \\draw (1.312500,0.437500)  [point];\n",
      "    \\draw (0.700000,1.166667)  [point];\n",
      "    \\draw (1.750000,0.000000)  [point];\n",
      "    \\draw (0.933333,0.933333)  [point];\n",
      "    \\draw (1.166667,0.700000)  [point];\n",
      "    \\draw (1.400000,0.466667)  [point];\n",
      "    \\draw (1.633333,0.233333)  [point];\n",
      "    \\draw (1.866667,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Ex1 paper epsilon\n",
    "load(\"lz.py\")\n",
    "R.<X,Y,Z> = PolynomialRing(QQ)\n",
    "F = Z^4+(Y-X)^4*Z^2+(Y+3*X)^8\n",
    "print tikzdiagram(F)\n",
    "print tikzdiagram(F, 1/3.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlAAAAJICAYAAACuZ9qzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nolG7lh03Rx0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ex1 paper epsilon\n",
    "load(\"lz.py\")\n",
    "R.<X,Y,Z> = PolynomialRing(QQ)\n",
    "F = Z^4+(Y-X)^4*Z^2+(Y+3*X)^8\n",
    "plot_Delta(F)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 2),\n",
       " (0, 2),\n",
       " (1/2, 3/2),\n",
       " (1/4, 7/4),\n",
       " (1, 1),\n",
       " (1/2, 3/2),\n",
       " (3/2, 1/2),\n",
       " (3/4, 5/4),\n",
       " (2, 0),\n",
       " (1, 1),\n",
       " (5/4, 3/4),\n",
       " (3/2, 1/2),\n",
       " (7/4, 1/4),\n",
       " (2, 0)]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(0, 0, 4), (0, 4, 2), (0, 8, 0), (1, 3, 2), (1, 7, 0), (2, 2, 2), (2, 6, 0), (3, 1, 2), (3, 5, 0), (4, 0, 2), (4, 4, 0), (5, 3, 0), (6, 2, 0), (7, 1, 0), (8, 0, 0)]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlAAAAJICAYAAACuZ9qzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nH23acEj3VkQsAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F, epsilon=1/3.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "F = Z^4 + (Y^2+X*Y)*Z^2+X^4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlAAAAJICAYAAACuZ9qzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAq8AAAJICAYAAABPIA2nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3X14VPWB//3PmZkEEsiZJCQMCYQk2iLUB8AoRLS4Srr0\nWuu067rck1YR7rsP1FpWwaVu61JpLfjAlmJvqktbLKx2SLdb/W0fLNrYuq1iRRqyVhS17rJFITFd\nPSNiISTf3x+p1PCYmczM98zM+3VdXl5OZ858chrw7TA54xhjjAAAAIAcELA9AAAAABgq4hUAAAA5\ng3gFAABAziBeAQAAkDOIVwAAAOQM4hUAAAA5g3gFAABAziBeAQAAkDOIVwAAAOQM4hUAAAA5I6V4\nXbdunRobG1VSUqLm5mZt27bthPe95JJLFAgEjvnr8ssvT3k0AAAAClPS8drW1qalS5dqxYoV6ujo\n0NSpUzV37lz19PQc9/4PPPCA9u3bd+Sv3/72twoGg5o3b96wxwMAAKCwOMYYk8wDmpubNXPmTK1d\nu1aSZIxRXV2dFi9erGXLlp3y8V/72td0yy23aO/evSopKTnufYwxevPNN1VWVibHcZKZBwAAgDyW\n1Cuvvb292r59u+bMmXPkNsdx1NLSoq1btw7pGBs2bFBra+sJw1WS3nzzTYXDYb355pvJzAMAAECe\nSypee3p61NfXp0gkMuj2SCSiffv2nfLxTz31lJ599ll9/OMfT24lAAAAICmUjoMYY4b0x/vf/va3\nddZZZ6mpqWlIx43FYgqFBk9sbW1Va2trSjsBAACQ25KK16qqKgWDQXV1dQ26vbu7+5hXY4/29ttv\nq62tTbfeeuuQn2/z5s1yXTeZiQAAAMhjSb1toKioSE1NTWpvbz9ymzFG7e3tmjVr1kkf29bWpkOH\nDuljH/tYaksBAABQ8JK+VNaSJUu0fv16bdq0Sc8//7wWLVqkAwcOaMGCBZKk+fPn6/Of//wxj/v2\nt7+tj3zkI6qoqBj2aAAAABSmpN/zOm/ePPX09Gj58uXq6urStGnTtGXLFlVXV0uS9uzZc8z7VF98\n8UU98cQTeuSRR9KzGgAAAAUp6eu8Zlr/4V69+uKzOu2sc9Xz+hu85xUAAABH+Cpeu5/v0C9W36i3\nX39Nbx3q06VLb9fkv/iQ7VkAAADwiaTf85pJT3zjFr39+muSpFHFQXXce7v6eg9ZXgUAAAC/SMt1\nXtOhr7dX3iv/Nei2Q/s9Hdi1SGVVIy2tAgAAQNKckVLkqxk5tG/iNVhUpLGTp6v7+Y4jt5WWH9Lo\nwL3SGxaHAQAAIDkBN2Px6qu3DVy0+Csad+b5khPQf71+QDM//jE5gVN/chcAAAAKg69+YOsdiURC\n4XBYnufJNQ9IexdK8t1MAAAAHE/AlSZ5mTl0Ro6aTuFrpJp7JfEKLAAAQKHzf7xKBCwAAAAk5Uq8\nSgQsAAAAciheJQIWAACgwPk6XmOxmKLRqOLx+J9vJGABAAAKlv+vNuC6x7+Tt5GrEAAAAPhRQV9t\n4ER4BRYAAKDg5G68SgQsAABAgcnteJUIWAAAgAKS+/EqEbAAAAAFIj/iVSJgAQAACkD+xKtEwAIA\nAOS5/IpXiYAFAADIY/kXrxIBCwAAkKfyM14lAhYAACAP5W+8SgQsAABAnsnveJUIWAAAgDyS//Eq\nEbAAAAB5ojDiVSJgAQAA8oCv4zUWiykajSoej6fngAQsAABATnOMMcb2iKMlEgmFw2F5nifXddP/\nBN5Gae9CSb770gEAAHJfwJUmeZk5dEaO6ne8AgsAAJCTCjNeJQIWAAAgBxVuvEoELAAAQI4p7HiV\nCFgAAIAcQrxKBCwAAECOIF7fQcACAAD4HvH6bgQsAACArxGvRyNgAQAAfIt4PR4CFgAAwJeI1xMh\nYAEAAHyHeD0ZAhYAAMBXiNdTIWABAAB8g3gdCgIWAADAF4jXoSJgAQAArPN1vMZiMUWjUcXjcdtT\nBhCwAAAAVjnGGGN7xNESiYTC4bA8z5PrurbnHMvbKO1dKMl3pw4AAMC+gCtN8jJz6IwcNd/xCiwA\nAIAVxGuqCFgAAICsI16Hg4AFAADIKuJ1uAhYAACArCFe04GABQAAyAriNV0IWAAAgIwjXtOJgAUA\nAMgo4jXdCFgAAICMIV4zgYAFAADICOI1UwhYAACAtCNeM4mABQAASCviNdMIWAAAgLQhXrOBgAUA\nAEgLX8drLBZTNBpVPB63PWX4CFgAAIBhc4wxxvaIoyUSCYXDYXmeJ9d1bc9JL2+jtHehJN+ddgAA\ngPQIuNIkLzOHzshRcWK8AgsAAJAy4tUGAhYAACAlxKstBCwAAEDSiFebCFgAAICkEK+2EbAAAABD\nRrz6AQELAAAwJMSrXxCwAAAAp0S8+gkBCwAAcFIpxeu6devU2NiokpISNTc3a9u2bSe9v+d5+sxn\nPqPa2lqVlJRo8uTJ+ulPf5rS4LxHwAIAAJxQKNkHtLW1aenSpVq/fr1mzJihNWvWaO7cuXrhhRdU\nVVV1zP17e3vV0tKicePG6Qc/+IFqa2u1e/dulZeXp+ULyEvhawb+zidxAQAADJL0x8M2Nzdr5syZ\nWrt2rSTJGKO6ujotXrxYy5YtO+b+99xzj/7pn/5Jzz//vILB4JCeI68/HjYZfJQsAADIRX75eNje\n3l5t375dc+bMOXKb4zhqaWnR1q1bj/uYH/7wh7rgggt07bXXaty4cTr77LO1atUq9ff3D295IeAt\nBAAAAIMk9baBnp4e9fX1KRKJDLo9Eolo165dx33Myy+/rEcffVRXXXWVHnroIb344ou69tpr1dfX\np5tvvjn15YWCtxAAAAAckfR7Xo/HGCPHOf6rg/39/YpEIlq/fr0cx9H06dP1yiuvaPXq1aeM11gs\nplBo8MTW1la1tramY3buIGABAAAkJRmvVVVVCgaD6urqGnR7d3f3Ma/GvqOmpkbFxcWD4nbKlCna\nt2+fDh8+fEycvtvmzZsL+z2v70bAAgAAJPee16KiIjU1Nam9vf3IbcYYtbe3a9asWcd9zIUXXqiX\nXnpp0G27du1STU3NScMVx8F7YAEAQIFL+jqvS5Ys0fr167Vp0yY9//zzWrRokQ4cOKAFCxZIkubP\nn6/Pf/7zR+7/6U9/Wn/4wx/0d3/3d3rxxRf14x//WKtWrdJ1112Xti+ioBCwAACggCX90ue8efPU\n09Oj5cuXq6urS9OmTdOWLVtUXV0tSdqzZ8+gV1QnTJighx9+WDfccIOmTp2q8ePH64YbbjjuZbUw\nRLyFAAAAFKikr/OaDVzndYi4DiwAAPAjv1znFT7DWwgAAECBIV5zHQELAAAKCPGaDwhYAABQIIjX\nfEHAAgCAAkC85hMCFgAA5DniNd8QsAAAII8Rr/mIgAUAAHmKeM1XBCwAAMhDxGs+I2ABAECeIV7z\nHQELAADyiK/jNRaLKRqNKh6P256S2whYAACQJxxjjLE94miJRELhcFie58l1Xdtz8oe3Udq7UJLv\n/i8HAAD5JOBKk7zMHDojR4U/8QosAADIccRroSFgAQBADiNeCxEBCwAAchTxWqgIWAAAkIOI10JG\nwAIAgBxDvBY6AhYAAOQQ4hUELAAAyBnEKwYQsAAAIAcQr/gzAhYAAPgc8YrBCFgAAOBjxCuORcAC\nAACfIl5xfAQsAADwIeIVJ0bAAgAAn/F1vMZiMUWjUcXjcdtTChcBCwAAfMQxxhjbI46WSCQUDofl\neZ5c17U9B5LkbZT2LpTku28XAADgNwFXmuRl5tAZOSryD6/AAgAAHyBeMXQELAAAsIx4RXIIWAAA\nYBHxiuQRsAAAwBLiFakhYAEAgAXEK1JHwAIAgCwjXjE8BCwAAMgi4hXDR8ACAIAsIV6RHgQsAADI\nAuIV6UPAAgCADCNekV4ELAAAyCDiFelHwAIAgAwhXpEZBCwAAMgAX8drLBZTNBpVPB63PQWpIGAB\nAECaOcYYY3vE0RKJhMLhsDzPk+u6tudguLyN0t6Fknz3rQYAADIh4EqTvMwcOiNHBd6NV2ABAECa\nEK/IDgIWAACkAfGK7CFgAQDAMBGvyC4CFgAADAPxiuwjYAEAQIqIV9hBwAIAgBQQr7CHgAUAAEki\nXmEXAQsAAJJAvMI+AhYAAAwR8Qp/IGABAMAQEK/wDwIWAACcAvEKfyFgAQDASRCv8B8CFgAAnADx\nCn8iYAEAwHH4Ol5jsZii0aji8bjtKbCBgAUAAEdxjDHG9oijJRIJhcNheZ4n13Vtz4Ft3kZp70JJ\nvvtWBQAAxxNwpUleZg6dkaMC6cQrsAAA4E+IV+QGAhYAAIh4RS4hYAEAKHjEK3ILAQsAQEEjXpF7\nCFgAAAoW8YrcRMACAFCQiFfkLgIWAICCQ7witxGwAAAUlJTidd26dWpsbFRJSYmam5u1bdu2E953\n48aNCgQCCgaDCgQCCgQCKi0tTXkwcAwCFgCAgpF0vLa1tWnp0qVasWKFOjo6NHXqVM2dO1c9PT0n\nfEw4HNa+ffuO/LV79+5hjQaOQcACAFAQko7XNWvW6FOf+pTmz5+vyZMn65577lFpaak2bNhwwsc4\njqPq6mqNHTtWY8eOVXV19bBGA8dFwAIAkPeSitfe3l5t375dc+bMOXKb4zhqaWnR1q1bT/i4/fv3\nq6GhQRMnTtRHPvIR7dy5M/XFwMkQsAAA5LWk4rWnp0d9fX2KRCKDbo9EItq3b99xH3PGGWdow4YN\n+vd//3fdf//96u/v16xZs/TKK6+kvho4GQIWAIC8FUrHQYwxcpzjh0Jzc7Oam5uP/PMFF1ygKVOm\naP369VqxYsVJjxuLxRQKDZ7Y2tqq1tbW4Y9GfgtfM/D3vQslGatTAABA+iQVr1VVVQoGg+rq6hp0\ne3d39zGvxp7wCUMhTZ8+XS+99NIp77t582a5rpvMRODPCFgAAPJOUm8bKCoqUlNTk9rb24/cZoxR\ne3u7Zs2aNaRj9Pf367e//a1qamqSWwqkgrcQAACQV5J+28CSJUt0zTXXqKmpSTNmzNCaNWt04MAB\nLViwQJI0f/58TZgwQStXrpQkffnLX1Zzc7Pe85736I033tAdd9yh3bt36+Mf/3havxDghHgFFgCA\nvJF0vM6bN089PT1avny5urq6NG3aNG3ZsuXI5a/27Nkz6H2qr7/+uj75yU9q3759qqioUFNTk7Zu\n3arJkyen76sAToWABQAgLzjGGN/9mzyRSCgcDsvzPN7zivTyNhKwAABkWsCVJnmZOXRGjgr4Fe+B\nBQAgpxGvKDwELAAAOYt4RWEiYAEAyEnEKwoXAQsAQM4hXlHYCFgAAHIK8QoQsAAA5AziFZAIWAAA\ncgTxCryDgAUAwPeIV+DdCFgAAHyNeAWORsACAOBbvo7XWCymaDSqeDxuewoKDQELAIAvOcYY333I\neyKRUDgclud5cl3X9hwUMm+jtHehJN/9MgEAwL8CrjTJy8yhM3JUIF/wCiwAAL5CvAKnQsACAOAb\nxCswFAQsAAC+QLwCQ0XAAgBgHfEKJIOABQDAKuIVSBYBCwCANcQrkAoCFgAAK4hXIFUELAAAWUe8\nAsNBwAIAkFXEKzBcBCwAAFlDvALpQMACAJAVxCuQLgQsAAAZR7wC6UTAAgCQUb6O11gspmg0qng8\nbnsKMHQELAAAGeMYY4ztEUdLJBIKh8PyPE+u69qeA6TG2yjtXSjJd7/EAADIrIArTfIyc+iMHBUA\nr8ACAJABxCuQSQQsAABpRbwCmUbAAgCQNsQrkA0ELAAAaUG8AtlCwAIAMGzEK5BNBCwAAMNCvALZ\nRsACAJAy4hWwgYAFACAlxCtgCwELAEDSiFfAJgIWAICkEK+AbQQsAABDRrwCfkDAAgAwJMQr4BcE\nLAAAp+TreI3FYopGo4rH47anANlBwAIAcFKOMcbYHnG0RCKhcDgsz/Pkuq7tOUD2eRulvQsl+e6X\nJwAApxZwpUleZg6dkaMCGB5egQUA4LiIV8CvCFgAAI5BvAJ+RsACADAI8Qr4HQELAMARxCuQCwhY\nAAAkEa9A7iBgAQAgXoGcQsACAAoc8QrkGgIWAFDAiFcgFxGwAIACRbwCuYqABQAUIOIVyGUELACg\nwBCvQK4jYAEABYR4BfIBAQsAKBDEK5AvCFgAQAHwdbzGYjFFo1HF43HbU4DcQMACAPKcY4wxtkcc\nLZFIKBwOy/M8ua5rew6Qe7yN0t6Fknz3yxsAUAgCrjTJy8yhM3JUAHbxCiwAIE8Rr0C+ImABAHmI\neAXyGQELAMgzxCuQ7whYAEAeIV6BQkDAAgDyBPEKFAoCFgCQB4hXoJAQsACAHEe8AoWGgAUA5LCU\n4nXdunVqbGxUSUmJmpubtW3btiE9bvPmzQoEArriiitSeVoA6ULAAgByVNLx2tbWpqVLl2rFihXq\n6OjQ1KlTNXfuXPX09Jz0cbt379bf//3fa/bs2SmPBZBGBCwAIAclHa9r1qzRpz71Kc2fP1+TJ0/W\nPffco9LSUm3YsOGEj+nv79dVV12lL33pS2psbBzWYABpRMACAHJMUvHa29ur7du3a86cOUducxxH\nLS0t2rp16wkft2LFCo0dO1YLFy5MfSmAzCBgAQA5JJTMnXt6etTX16dIJDLo9kgkol27dh33MY8/\n/rjuvfdedXZ2pr4SQGaFrxn4+96FkozVKQAAnExS8Xoixhg5zrGv2uzfv19XX321vvnNb6qioiLp\n48ZiMYVCgye2traqtbU15a0AToCABQDkgKTitaqqSsFgUF1dXYNu7+7uPubVWEn63e9+p927d+vy\nyy+XMQP/Muzv75ckFRcXa9euXSd9D+zmzZvlum4yEwEMBwELAPC5pN7zWlRUpKamJrW3tx+5zRij\n9vZ2zZo165j7T5kyRc8884x27Nihzs5OdXZ2KhqN6tJLL1VnZ6fq6uqG/xUASC/eAwsA8LGk3zaw\nZMkSXXPNNWpqatKMGTO0Zs0aHThwQAsWLJAkzZ8/XxMmTNDKlStVXFys973vfYMeX15eLsdxNGXK\nlLR8AQAygFdgAQA+lXS8zps3Tz09PVq+fLm6uro0bdo0bdmyRdXV1ZKkPXv2HPM+VQA5iIAFAPiQ\nY955M6qPJBIJhcNheZ7He14B27yNBCwAIDkBV5rkZebQGTkqgPzBe2ABAD5CvAI4NQIWAOATxCuA\noSFgAQA+QLwCGDoCFgBgGfEKIDkELADAIuIVQPIIWACAJcQrgNQQsAAAC4hXAKkjYAEAWUa8Ahge\nAhYAkEW+jtdYLKZoNKp4PG57CoCTIWABAFnCx8MCSB8+ShYAIPHxsAByBK/AAgAyjHgFkF4ELAAg\ng4hXAOlHwAIAMoR4BZAZBCwAIAOIVwCZQ8ACANKMeAWQWQQsACCNiFcAmUfAAgDShHgFkB0ELAAg\nDYhXANlDwAIAhol4BZBdBCwAYBiIVwDZR8ACAFJEvAKwg4AFAKSAeAVgDwELAEgS8QrALgIWAJAE\nX8drLBZTNBpVPB63PQVAJhGwAIAhcowxxvaIoyUSCYXDYXmeJ9d1bc8BkC3eRmnvQkm++20JAJCM\ngCtN8jJz6IwcFQBSwSuwAIBTIF4B+AsBCwA4CeIVgP8QsACAEyBeAfgTAQsAOA7iFYB/EbAAgKMQ\nrwD8jYAFALwL8QrA/94VsP39kvdasfp6iVkAKEQh2wMAYEjC1+i1l/fqsa9/R295xRpRclizrnhF\nE9+XsL0MAJBFvPIKIGds3bRNb3nFkqSDb4f0xA/G8wosABQY4hVATjD9/Xr9f14cdNvBt0Pa7xVZ\nWgQAsIF4BZATnEBAY6ecO+i2UeVSWeUhS4sAADYQrwByxkWfvVWR9zVJkirqJ+niZfcqUHmd5VUA\ngGxyjDHG9oijJRIJhcNheZ4n13VtzwHgM6a/X07gXf/t/eb/kfb+v1L//9obBQD4s4ArTfIyc+iM\nHDVNYrGYotGo4vG47SkAfGRQuEpS2Yelxh1SyfvtDAIAZA2vvALIH+aw1HOr9IcvS+q3vQYACleh\nvvIKAElxQlL1LdLER6XQeNtrAAAZQLwCyD+lF0uNndLoy20vAQCkGfEKID8Fx0jj/4809i7JKba9\nBgCQJsQrgPzlOFLlZ6X6X0vFZ9heAwBIA+IVQP4bOU1q2C6FF9peAgAYJuIVQGEIjJJqNki135UC\nZbbXAABSRLwCKCxuq9TQIY08z/YSAEAKiFcAhaf4dKn+canyRttLAABJIl4BFCanWBp7pzThISlY\nbXsNAGCIiFcAhW30BweuCVvaYnsJAGAIiFcACNVIdVuk6lWSgrbXAABOgngFAElyAtKYm6T6X0lF\nDbbXAABOgHgFgHcraR64GkHZ39peAgA4DuIVAI4WLJdq26Rx6yWnxPYaAMC7+DpeY7GYotGo4vG4\n7SkACo3jSOWfkBqelkacZXsNAOBPHGOMsT3iaIlEQuFwWJ7nyXVd23MAFLr+t6XuJdIb99heAgC5\nIeBKk7zMHDojRwWAfBIokcbdLdV+XwqU214DAAWNeAWAoXL/RmrcIZXMsr0EAAoW8QoAySiqlyY+\nJo35giTH9hoAKDjEKwAkywlJ1bdKdT8b+IADAEDWEK8AkKpRl0oNndKov7K9BAAKBvEKAMMRqpYm\n/Ega+1VJRbbXAEDeI14BYLgcR6q8QWrYKhW9x/YaAMhrKcXrunXr1NjYqJKSEjU3N2vbtm0nvO8D\nDzyg888/XxUVFRo9erSmT5+u++67L+XBAOBbI5ukht9I7tW2lwBA3ko6Xtva2rR06VKtWLFCHR0d\nmjp1qubOnauenp7j3n/MmDG6+eab9eSTT+qZZ57RwoULtXDhQj3yyCPDHg8AvhMsk2o3STUbJWeU\n7TUAkHeS/oSt5uZmzZw5U2vXrpUkGWNUV1enxYsXa9myZUM6RlNTkz70oQ9pxYoVx/3f+YQtAHnh\n0AvSKzHpYIftJQCQXX75hK3e3l5t375dc+bMOXKb4zhqaWnR1q1bh3SM9vZ2vfDCC7r44ouTWwoA\nuaZ4klS/Vaq43vYSAMgboWTu3NPTo76+PkUikUG3RyIR7dq164SPSyQSGj9+vA4ePKhQKKRvfOMb\nuvTSS1NbDAC5JDBCiqyRRrVIexdIfcd/ixUAYGiSitcTMcbIcU78STNlZWXq7OzU/v371d7erhtu\nuEGnnXaaZs+enY6nBwD/G33ZwDVh914lHfi57TUAkLOSiteqqioFg0F1dXUNur27u/uYV2PfzXEc\nnXbaaZKkc845Rzt37tSqVatOGa+xWEyh0OCJra2tam1tTWY2APhDUa1U94j0h9ukni9K6rO9CABy\nTlLxWlRUpKamJrW3tysajUoaeNW1vb1dixcvHvJx+vv7dfDgwVPeb/PmzfzAFoD84gSlqi9IpX8h\nvfpR6fD/2F4EADkl6bcNLFmyRNdcc42ampo0Y8YMrVmzRgcOHNCCBQskSfPnz9eECRO0cuVKSdJt\nt92m8847T6effroOHjyoH//4x7rvvvt0zz33pPULAYCcUnqh1LhD2vtxaf8PbK8BgJyRdLzOmzdP\nPT09Wr58ubq6ujRt2jRt2bJF1dXVkqQ9e/YM+qP+t956S5/5zGe0Z88elZSUaPLkybr//vt15ZVX\npu+rAIBcFKyQxn9feuOfpe7rJXPqP5ECgEKX9HVes4HrvAIoOH98Rnr1/5EOPWd7CQAMn1+u8woA\nyJCRZ0sNT0vhT9heAgC+RrwCgF8ESqWa9VJt28CrFgCAYxCvAOA37jypYYc0cqbtJQDgO8QrAPhR\ncaNU/0up8iZJJ/4QGAAoNMQrAPiVUySNXSXVbZGCJ/4gGAAoJMQrAPjdqA9IjZ3SqLm2lwCAdcQr\nAOSCUESa8BOp+k6lcIluAMgbxCsA5AonII25Uap/XCo6zfYaALCCeAWAXFMyQ2rokNxW20sAIOuI\nVwDIRUFXqrlfGrdBckptrwGArPF1vMZiMUWjUcXjcdtTAMB/HEcqXyg1bJdGnGN7DQBkhWOMMbZH\nHC2RSCgcDsvzPLkunzIDAKfU/0ep+++lN/5/20sAYOBTAid5mTl0Ro4KAMiuwEhp3Nel8Q9KgUrb\nawAgY4hXAMgnZR+WGndIJe+3vQQAMoJ4BYB8U1QnTXxUGvNF8ds8gHzD72oAkI+ckFR9y0DEhsbb\nXgMAaUO8AkA+K7144KNlR0dtLwGAtCBeASDfBccM/CBX5OuSU2x7DQAMC/EKAIXAcaSK66T6X0vF\nZ9heAwApI14BoJCMnDbwoQbhhbaXAEBKiFcAKDSBUVLNBqn2u1KgzPYaAEgK8QoAhcptlRo6pJHn\n2V4CAENGvAJAISs+Xap/XKq80fYSABgS4hUACp1TLI29U5rwkBSstr0GAE6KeAUADBj9wYFrwpa2\n2F4CACdEvAIA/ixUI9VtkapXSQraXgMAx/B1vMZiMUWjUcXjcdtTAKBwOAFpzE1S/a+kogbbawBg\nEMcYY2yPOFoikVA4HJbneXJd1/YcAChcfW9I+z4pvfmvtpcAyCUBV5rkZebQGTkqACA/BMul2jZp\n3HrJKbG9BgCIVwDAKTiOVP4JqeFpacRZttcAKHDEKwBgaEa8T6p/SipfZHsJgAJGvAIAhi5QIo27\nW6r9vhQot70GQAEiXgEAyXP/RmrcIZXMsr0EQIEhXgEAqSmqlyY+Jo35giTH9hoABYJ4BQCkzglJ\n1bdKdT8b+IADAMgw4hUAMHyjLpUaOqVRf2V7CYA8R7wCANIjVC1N+JE09quSimyvAZCniFcAQPo4\njlR5g9SwVSp6j+01APIQ8QoASL+RTVLDbyT3attLAOQZ4hUAkBnBMql2k1SzSXJG2V4DIE8QrwCA\nzApfLTV2SCPOtb0EQB7wdbzGYjFFo1HF43HbUwAAw1H8Xqn+CaniettLAOQ4xxhjbI84WiKRUDgc\nlud5cl3X9hwAQDrt/7G0d4HU12N7CYBMCbjSJC8zh87IUQEAOJHRlw1cE7b0EttLAOQg4hUAkH1F\ntVLdI1LVrZKCttcAyCHEKwDADicoVX1BmviYFJpoew2AHEG8AgDsKr1Qatwhjb7C9hIAOYB4BQDY\nF6yQxn9U7zTxAAAc30lEQVRfitwtOSNsrwHgY8QrAMAfHEeqWCTVb5OKp9heA8CniFcAgL+MPFtq\neFoKf8L2EgA+RLwCAPwnUCrVrJdq2wauFwkAf0K8AgD8y50nNeyQRs60vQSATxCvAAB/K26U6n8p\nVd4kybG9BoBlxCsAwP+cImnsKqluixSM2F4DwCLiFQCQO0Z9QGrslEbNtb0EgCXEKwAgt4Qi0oSf\nSNV3SgrZXgMgy3wdr7FYTNFoVPF43PYUAICfOAFpzI1S/eNS0Wm21wDIIscYY2yPOFoikVA4HJbn\neXJdLpECADiJvoTUtUhK8EIH4BsBV5rkZebQGTkqAADZEnSlmvulcRskp9T2GgAZRrwCAHKf40jl\nC6WG7dKIc2yvAZBBxCsAIH+MmCzV/1oqv872EgAZQrwCAPJLYKQ07uvS+AelQKXtNQDSjHgFAOSn\nsg8PXBO2ZLbtJQDSiHgFAOSvognSxEelqlvEv/KA/MCvZABAfnOCUtUXpYk/l0Ljba8BMEzEKwCg\nMJTOHngbweio7SUAhiGleF23bp0aGxtVUlKi5uZmbdu27YT3/da3vqXZs2ersrJSlZWV+sAHPnDS\n+wMAkDHBMQM/yBX5uuQU214DIAVJx2tbW5uWLl2qFStWqKOjQ1OnTtXcuXPV09Nz3Ps/9thj+uhH\nP6pf/OIXevLJJ1VXV6e//Mu/1N69e4c9HgCApDmOVHHdwCW1is+wvQZAkpL+eNjm5mbNnDlTa9eu\nlSQZY1RXV6fFixdr2bJlp3x8f3+/KioqtG7dOl111VXHvQ8fDwsAyIr+t6Suz0revbaXAPnFLx8P\n29vbq+3bt2vOnDlHbnMcRy0tLdq6deuQjvHWW2+pt7dXlZVcew8AYFlglFSzQar9rhQos70GwBAk\nFa89PT3q6+tTJBIZdHskEtG+ffuGdIzPfe5zGj9+vFpaWpJ5agAAMsdtlRo6pJHn2V4C4BTScrUB\nY4wcxznl/W677TZ973vf04MPPqjiYt4oDwDwkeLTpfrHpcobbS8BcBKhZO5cVVWlYDCorq6uQbd3\nd3cf82rs0VavXq077rhD7e3tOvPMM4f0fLFYTKHQ4Imtra1qbW1NZjYAAEPjFEtj75RK50h750t9\nr9leBOAoScVrUVGRmpqa1N7ermh04Dp5xhi1t7dr8eLFJ3zcnXfeqZUrV+rhhx/W9OnTh/x8mzdv\n5ge2AADZN/qDA9eEfXW+dOBnttcAeJek3zawZMkSrV+/Xps2bdLzzz+vRYsW6cCBA1qwYIEkaf78\n+fr85z9/5P533HGH/vEf/1EbNmzQxIkT1dXVpa6uLr311ltp+yIAAEi7UI1Ut0WqXiUpaHsNgD9J\n6pVXSZo3b556enq0fPlydXV1adq0adqyZYuqq6slSXv27Bn0R/133323ent7deWVVw46zhe/+EUt\nX758mPMBAMggJyCNuUkq/Qvp1Vap979tLwIKXtLXec0GrvMKAPCdvjekfZ+U3vxX20sA//PLdV4B\nAChYwXKptk0at15ySmyvAQoW8QoAwFA5jlT+CanhaWnEWbbXAAWJeAUAIFkj3ifVPyWVL7K9BCg4\nxCsAAKkIlEjj7pZqvy8Fym2vAQoG8QoAwHC4fyM17pBKZtleAhQE4hUAgOEqqpcmPiaN+YKkU39c\nOoDUEa8AAKSDE5Kqb5XqfjbwAQcAMoJ4BQAgnUZdKjV0SqMus70EyEvEKwAA6Raqlib8UBq7RlKR\n7TVAXiFeAQDIBMeRKq+XGp6Uit5rew2QN3wdr7FYTNFoVPF43PYUAABSM/JcqWG75F5tewmQFxxj\njLE94miJRELhcFie58l1XdtzAABID+9fpH2flsxbtpcAmRVwpUleZg6dkaMCAIBjha+WGjukEefa\nXgLkLOIVAIBsKn6vVP+EVHG97SVATiJeAQDItsAIKbJGmvAjKVhlew2QU4hXAABsGX3ZwDVhSy+x\nvQTIGcQrAAA2FdVKdY9IVbdKCtpeA/ge8QoAgG1OUKr6gjTxMSk00fYawNeIVwAA/KL0QqlxhzT6\nCttLAN8iXgEA8JNghTT++1LkbskZYXsN4DvEKwAAfuM4UsUiqX6bVDzF9hrAV4hXAAD8auTZUsPT\nUvgTtpcAvkG8AgDgZ4FSqWa9VNs28JGbQIEjXgEAyAXuPKlhhzRypu0lgFXEKwAAuaK4Uar/pVR5\nkyTH9hrACl/HaywWUzQaVTwetz0FAAB/cIqksaukui1SMGJ7DZB1jjHG2B5xtEQioXA4LM/z5Lq8\nvwcAgOM63CXtvUZ6a4vtJcBgAVea5GXm0Bk5KgAAyLxQRJrwE6n6Tkkh22uArCBeAQDIZU5AGnOj\nVP+4VHSa7TVAxhGvAADkg5IZUkOH5LbaXgJkFPEKAEC+CLpSzf3SuA2SU2p7DZARxCsAAPnEcaTy\nhVLDdmnEVNtrgLQjXgEAyEcjJkv1T0oVn7W9BEgr4hUAgHwVGClF7pLGPygFKm2vAdKCeAUAIN+V\nfVhq7JRKZtteAgwb8QoAQCEomiBNfFSqukX86x+5jO9eAAAKhROUqr4oTfy5FBpvew2QEuIVAIBC\nUzp74G0Eo6O2lwBJI14BAChEwTEDP8gV+brkFNteAwwZ8QoAQKFyHKniOqn+11LxGbbXAENCvAIA\nUOhGThv4UIPwQttLgFPydbzGYjFFo1HF43HbUwAAyG+BUVLNBqn2u1KgzPYa4IQcY4yxPeJoiURC\n4XBYnufJdV3bcwAAKCyHfie9GpP++LTtJchVAVea5GXm0Bk5KgAAyF3Fp0v1j0uVN9peAhyDeAUA\nAMdyiqWxd0oTHpKC1bbXAEcQrwAA4MRGf3DgmrClLbaXAJKIVwAAcCqhGqlui1S9SlLQ9hoUOOIV\nAACcmhOQxtwk1f9KKmqwvQYFjHgFAABDV9IsNXRIZX9rewkKFPEKAACSEyyXatukceslp8T2GhQY\n4hUAACTPcaTyT0gNT0sjzrK9BgWEeAUAAKkb8T6p/impfJHtJSgQxCsAABieQIk07m6p9vtSoNz2\nGuQ54hUAAKSH+zdS4w6p5ELbS5DHiFcAAJA+RfXSxF9IY26W5NhegzxEvAIAgPRyQlL1l6W6dilU\na3sN8oyv4zUWiykajSoej9ueAgAAkjXqEqlhhzTqMttLkEccY4yxPeJoiURC4XBYnufJdV3bcwAA\nwHAYI72+VupeJqnX9hpkQ8CVJnmZOXRGjgoAAPAOx5Eqr5canpSK3mt7DXIc8QoAALJj5LlSw3bJ\nvdr2EuQw4hUAAGRPsEyq3STVbJKcUbbXIAcRrwAAIPvCV0uNHdKIc20vQY4hXgEAgB3F75Xqn5Aq\nrre9BDmEeAUAAPYERkiRNdKEH0nBKttrkAOIVwAAYN/oy6SGTqn0EttL4HPEKwAA8IeiWqnuEanq\nVklB22vgUynF67p169TY2KiSkhI1Nzdr27ZtJ7zvzp07deWVV6qxsVGBQEB33XVXymMBAECec4JS\n1RekiY9JoYm218CHko7XtrY2LV26VCtWrFBHR4emTp2quXPnqqen57j3P3DggE4//XTdfvvtqqmp\nGfZgAABQAEovlBp3SKOvsL0EPpP0x8M2Nzdr5syZWrt2rSTJGKO6ujotXrxYy5YtO+ljGxsbdcMN\nN2jx4sUnvR8fDwsAACQNfLTsG/8sdV8vmYO212Co/PLxsL29vdq+fbvmzJlz5DbHcdTS0qKtW7em\nfRwAAChwjiNVLJLqt0nFU2yvgQ8kFa89PT3q6+tTJBIZdHskEtG+ffvSOgwAAOCIkWdLDU9L4U/Y\nXgLL0nK1AWOMHMdJx6EAAACOL1Aq1ayXatsG/lgaBSmUzJ2rqqoUDAbV1dU16Pbu7u5jXo1Nh1gs\nplBo8MTW1la1tram/bkAAECOcOdJI8+XXm2V/vhr22uQZUnFa1FRkZqamtTe3q5oNCpp4FXX9vb2\nU/4QVio2b97MD2wBAIBjFTdK9b+UXlsu/e/tkpL6+XPksKTiVZKWLFmia665Rk1NTZoxY4bWrFmj\nAwcOaMGCBZKk+fPna8KECVq5cqWkgR/y2rlzp4wxOnTokF555RV1dnZq9OjROv3009P6xQAAgALi\nFEljV0mjLpVevVrq6zr1Y5Dzko7XefPmqaenR8uXL1dXV5emTZumLVu2qLq6WpK0Z8+eQX/U/+qr\nr2r69OlH3hO7evVqrV69WhdffLEeffTRNH0ZAACgYI36gNTYKe29Rnpri+01yLCkr/OaDVznFQAA\nJM30S//7Vem1f5B02PaawuaX67wCAAD4lhOQxtwo1T8hFZ1mew0yhHgFAAD5peR8qaFDcj9qewky\ngHgFAAD5J+hKNfdJ4+6VnFLba5BGxCsAAMhPjiOVL5AatksjptpegzQhXgEAQH4bMVmqf1Kq+Kzt\nJUgD4hUAAOS/wEgpcpc0/kEpUGl7DYaBeAUAAIWj7MMD14QtmW17CVJEvAIAgMJSNEGa+KhUdYtI\nodzD/2MAAKDwOEGp6ovSxJ9LofG21yAJxCsAAChcpbMH3kYwOmp7CYbI1/Eai8UUjUYVj8dtTwEA\nAPkqOGbgB7kiX5ecYttrcAqOMcbYHnG0RCKhcDgsz/Pkuq7tOQAAoFD8cYf0akw6tMv2ktwWcKVJ\nXmYOnZGjAgAA5KKR0wY+1CC80PYSnADxCgAA8G6BUVLNBqn2u1KgzPYaHIV4BQAAOB63VWrokEae\nZ3sJ3oV4BQAAOJHi06X6x6XKG20vwZ8QrwAAACfjFEtj75QmPCQFq22vKXjEKwAAwFCM/uDANWFL\nW2wvKWjEKwAAwFCFaqS6LVL1KklB22sKEvEKAACQDCcgjblJqv+VVNRge03BIV4BAABSUdI8cDWC\nsr+1vaSgEK8AAACpCpZLtW3SuPWSU2J7TUEgXgEAAIbDcaTyT0gNT0sjzrK9Ju8RrwAAAOkw4n1S\n/VNS+adtL8lrxCsAAEC6BEqkcd+Qxv+bFCi3vSYv+TpeY7GYotGo4vG47SkAAABDV3aF1LhDKrnQ\n9pK84xhjjO0RR0skEgqHw/I8T67r2p4DAACQGnNY6lkh/eErknyXXJkTcKVJXmYOnZGjAgAAQHJC\nUvWXpbp2KVRre01eIF4BAAAybdQlUsMOadRltpfkPOIVAAAgG0LV0oQfSmPXSCqyvSZnEa8AAADZ\n4jhS5fVSw5NS0Xttr8lJxCsAAEC2jTxXatguuVfbXpJziFcAAAAbgmVS7SapZpPkjLK9JmcQrwAA\nADaFr5YaO6QR59pekhOIVwAAANuK3yvVPyFVXG97ie8RrwAAAH4QGCFF1kgTfiQFq2yv8S3iFQAA\nwE9GXyY1dEqll9he4kvEKwAAgN8U1Up1j0hVt0oK2l7jK8QrAACAHzlBqeoL0sTHpNBE22t8g3gF\nAADws9ILpcYd0ugrbC/xBeIVAADA74IV0vjvS5G7JWeE7TVW+TpeY7GYotGo4vG47SkAAAB2OY5U\nsUiq3yYVT7G9xhrHGGNsjzhaIpFQOByW53lyXdf2HAAAAH/pPyB1XS9537S95PgCrjTJy8yhM3JU\nAAAAZE6gVKpZL9W2DYRiASFeAQAAcpU7T2rYIY2caXtJ1hCvAAAAuay4Uar/pVR5kyTH9pqMI14B\nAABynVMkjV0l1T0sBcfZXpNRxCsAAEC+GNUiNXZKoz5oe0nGEK8AAAD5JDRWmvBjqXq1pJDtNWlH\nvAIAAOQbJyCNWSrVPyEVnWZ7TVoRrwAAAPmq5HypoUNyP2p7SdoQrwAAAPks6Eo190nj7pWcUttr\nho14BQAAyHeOI5UvkBq2SyOm2l4zLMQrAABAoRgxWap/Uqr4rO0lKSNeAQAACklgpBS5Sxr/oBSo\ntL0macQrAABAISr78MA1YUtm216SFF/HaywWUzQaVTwetz0FAAAg/xRNkCY+KlXdIp9n4RGOMcbY\nHnG0RCKhcDgsz/Pkuq7tOQAAAPnvwH9Ir35UOvzK8I8VcKVJ3vCPc7xDZ+SoAAAAyC2lswfeRjA6\nanvJSRGvAAAAGBAcM/CDXJGvS06x7TXHRbwCAADgzxxHqrhOqv+1VHyG7TXHIF4BAABwrJHTBj7U\nILzQ9pJBiFcAAAAcX2CUVLNBqv2uFCizvUYS8QoAAIBTcVulhg5p5Hm2lxCvAAAAGILi06X6x6XK\nG63OIF7zBB/kkDzOWfI4Z8njnCWPc5Y8zlnyOGfJOXK+nGJp7J3ShIekYLWVLcRrnuAXYfI4Z8nj\nnCWPc5Y8zlnyOGfJ45wl55jzNfqDA9eELW3J+hbiFQAAAMkL1Uh1W6TqVZKCWXvavIzX4fzX1HD/\nS8zmcw8H5yy7z52r59vm83LOsvv4Qvx1OdzHF+I5y9XzPVycs3dxAtKYm6T6X0lFDUdufvvNgP6Y\neD0jz028pvGxtp97ODhn2X3uXD3fNp+Xc5bdxxfir8vhPr4Qz1munu/h4pwdR0mz1NChvpFX6uf3\nT9T3Vtbpe//fpdr6z1+W6e9P63OH0nakEzDG6M0330zqMYlEYtDfk3X48GErj7X53Lm62+Zzszt3\nHluoz83uwnludhfOc+f37oBefKpF/7NzlyTJ9PfphYf/VeXvnTrk5y4rK5PjOCe9j2OMMUMdnopE\nIqFwOJzJpwAAAIAPfPK8CZo1sWLQbT98vlv/trNrSI/3PE+u6570PhmP11Rfea2rq9Pvf//7U34B\nAAAA8If/euzfteM7dwy6bdbSrypy1owhPX4or7xm/G0DjuOkHKCu6xKvAAAAOeLsv2rVwe49euFn\n/6ZAqEhnfXiB3jsrvZfTyvgrr6l4560GQ3npGAAAAP7S39cnx3HkBNJ/bYCMv/IKAACAwhIIZu66\nr3l5qSwAAADkJ+IVAAAAOYN4BQAAQM4gXnPEunXr1NjYqJKSEjU3N2vbtm0nvO/OnTt15ZVXqrGx\nUYFAQHfddVcWl/pHMufsW9/6lmbPnq3KykpVVlbqAx/4wEnvn6+SOWcPPPCAzj//fFVUVGj06NGa\nPn267rvvviyu9Ydkztm7bd68WYFAQFdccUWGF/pPMuds48aNCgQCCgaDCgQCCgQCKi0tzeJaf0j2\n+8zzPH3mM59RbW2tSkpKNHnyZP30pz/N0lr7kjlfl1xyyZHvrXf/dfnll2dxsX3Jfo997Wtf0+TJ\nk1VaWqqJEydqyZIlOnjwYHbGGh/yPM9IMp7n2Z7iC5s3bzYjRowwGzduNM8995z55Cc/aSoqKsxr\nr7123Ptv27bNLFu2zLS1tZna2lqzdu3aLC+2L9lzdtVVV5m7777bdHZ2ml27dpmFCxea8vJy8+qr\nr2Z5uT3JnrPHHnvMPPjgg+b55583L7/8slm7dq0JhULm4YcfzvJye5I9Z+/47//+bzNhwgRz8cUX\nm7/+67/O0lp/SPacfec73zHl5eWmu7vbdHV1ma6uLtPd3Z3l1XYle84OHTpkzjvvPPOhD33IbN26\n1ezevdv8x3/8h/nP//zPLC+3I9nz9frrrx/53urq6jLPPvusCYVCZtOmTVlebk+y5+z+++83I0eO\nNJs3bza7d+82jzzyiKmtrTVLly7Nyl7iNQfMnDnTLF68+Mg/9/f3m/Hjx5vbb7/9lI9taGgoyHgd\nzjkzxpi+vj7juq75l3/5l0xN9J3hnjNjjDn33HPN8uXLMzHPl1I5Z319feaiiy4yGzZsMAsWLCi4\neE32nH3nO98xFRUV2ZrnS8mes7vvvtu85z3vMYcPH87WRF8Z7u9la9asMeFw2Bw4cCBTE30n2XN2\n3XXXmZaWlkG3LV261Lz//e/P6M538LYBn+vt7dX27ds1Z86cI7c5jqOWlhZt3brV4jL/Ssc5e+ut\nt9Tb26vKyspMzfSVdJyz9vZ2vfDCC7r44oszNdNXUj1nK1as0NixY7Vw4cJszPSVVM/Z/v371dDQ\noIkTJ+ojH/mIdu7cmY25vpDKOfvhD3+oCy64QNdee63GjRuns88+W6tWrVJ/f3+2ZluTjt/LNmzY\noNbWVpWUlGRqpq+kcs5mzZql7du3H3lrwcsvv6yf/OQnuuyyy7Ky2ZfXeS0rK5PneSorK7M9xbqe\nnh719fUpEokMuj0SiWjXrl2WVvlbOs7Z5z73OY0fP14tLen9VBC/SvWcJRIJjR8/XgcPHlQoFNI3\nvvENXXrppZme6wupnLPHH39c9957rzo7O7Mx0XdSOWdnnHGGNmzYoHPOOUee5+nOO+/UrFmz9Oyz\nz2r8+PHZmG1VKufs5Zdf1qOPPqqrrrpKDz30kF588UVde+216uvr080335yN2dYM9/f/p556Ss8+\n+6zuvffeTE30nVTOWWtrq3p6enTRRRfJGKO+vj4tWrRIn/vc57Ix2Z/xOpyPlC0UxphTfvYvBhvq\nObvtttv0ve99T4899piKi4uzsMy/TnXOysrK1NnZqf3796u9vV033HCDTjvtNM2ePTuLK/3lROds\n//79uvrqq/XNb35TFRUVFpb518m+z5qbm9Xc3Hzkny+44AJNmTJF69ev14oVK7I10XdOds76+/sV\niUS0fv16OY6j6dOn65VXXtHq1avzPl5PZKi//3/729/WWWedpaampiys8reTnbNf/OIXWrlype65\n5x7NmDFDL730khYvXqyampqsfI/5Ml7xZ1VVVQoGg+rq6hp0e3d39zH/lYQBwzlnq1ev1h133KH2\n9nadeeaZmZzpK6meM8dxdNppp0mSzjnnHO3cuVOrVq0qiHhN9pz97ne/0+7du3X55ZfL/OlTud/5\nY9zi4mLt2rVLjY2NmR9uUTp+PwuFQpo+fbpeeumlTEz0nVTOWU1NjYqLiweFx5QpU7Rv3z4dPnxY\noVD+/qt/ON9jb7/9ttra2nTrrbdmcqLvpHLOli9frvnz5x95+9OZZ56p/fv361Of+lRW4pX3vPpc\nUVGRmpqa1N7efuQ2Y4za29s1a9Ysi8v8K9Vzduedd+orX/mKtmzZounTp2djqm+k6/usv78/e5dK\nsSzZczZlyhQ988wz2rFjhzo7O9XZ2aloNKpLL71UnZ2dqqury+Z8K9Lxfdbf36/f/va3qqmpydRM\nX0nlnF144YXHxP2uXbtUU1OT1+EqDe97rK2tTYcOHdLHPvaxTM/0lVTO2YEDBxQIDE7IQCAgM3Ah\ngIzufWcgfK6trc2MHDly0CUsKisrj1wu5uqrrzb/8A//cOT+hw4dMjt27DAdHR2mtrbWLFu2zOzY\nscO89NJLtr6ErEv2nN1+++1mxIgR5gc/+IHZt2/fkb/2799v60vIumTP2apVq8wjjzxiXn75ZfPc\nc8+Z1atXm+LiYrNhwwZbX0LWJXvOjlaIVxtI9px96UtfMg8//LB5+eWXzW9+8xsTi8VMaWmpee65\n52x9CVmX7Dn7/e9/b1zXNYsXLzYvvPCC+dGPfmQikYhZtWqVrS8hq1L9dXnRRReZ1tbWbM/1hWTP\n2S233GLC4bDZvPn/tnPHqIqDYRRAMVVMa2WVFNE1KFbp3YQLsLC30coNuIcBdyDYC1a2NroR/aZ7\nMO9VYSCZnzkHUoQ0l0uKy0/Ir3g+n3E+n6Ou6876M14TcTweoyzLyPM8ZrNZ3G63r2dN08Rqtfq6\nf71eMRgMIsuyP66mafqI3ps2nVVV9aOvLMtit9v1Eb03bTrbbrcxnU6jKIoYjUaxWCzidDr1EbtX\nbTr77n8crxHtOttsNlFVVeR5HuPxOJbLZdzv9z5i96rte3a9XmM+n8dwOIy6ruNwOMTn8+k6dm/a\n9vV4PCLLsrhcLl1H/We06ez9fsd+v4/JZBJFUURZlrFerzv7xekgoovzXQAA+Hu+eQUAIBnGKwAA\nyTBeAQBIhvEKAEAyjFcAAJJhvAIAkAzjFQCAZBivAAAkw3gFACAZxisAAMkwXgEASMZvZbVhoAOQ\nP1wAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_Delta(F, epsilon=0.9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (2.000000,2.000000)  -- (0.000000,2.000000)  -- (0.000000,1.000000)  -- (1.000000,0.000000)  -- (2.000000,0.000000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (2.000000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,2.000000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "    \\draw (0.000000,1.000000)  [point];\n",
      "    \\draw (0.500000,0.500000)  [point];\n",
      "    \\draw (1.000000,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n",
      "\\begin{tikzpicture}\n",
      "\\tikzset{\n",
      "    every point/.style = {circle, inner sep={.75\\pgflinewidth}, \n",
      "        opacity=1, draw, solid, fill\n",
      "    },\n",
      "    point/.style={insert path={node[every point, #1]{}}}, point/.default={},\n",
      "    point name/.style = {insert path={coordinate (#1)}},\n",
      "}\n",
      "\\fill[black!20] (2.000000,0.000000)  -- (0.816327,0.000000)  -- (0.344828,0.344828)  -- (0.000000,0.689655)  -- (0.000000,2.000000)  -- (2.000000,2.000000)  -- cycle;\n",
      "\\draw[->] (0.000000,0.000000)  -- (2.000000,0.000000)  ;\n",
      "\\draw[->] (0.000000,0.000000)  -- (0.000000,2.000000)  ;\n",
      "\\draw[very thin] (0,0) -- (0,-3pt) node[below] {$0$};\n",
      "\\draw[very thin] (1,0) -- (1,-3pt) node[below] {$1$};\n",
      "\\draw[very thin] (0,1) -- (-3pt,1) node[left] {$1$}; \n",
      "    \\draw (0.000000,0.689655)  [point];\n",
      "    \\draw (0.344828,0.344828)  [point];\n",
      "    \\draw (0.816327,0.000000)  [point];\n",
      "\\end{tikzpicture}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print tikzdiagram(F)\n",
    "print tikzdiagram(F,epsilon=.9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(x, y, z)"
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R.gens()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "F=R(z^2+x^4+x^2*y^2+x^10*y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0, 0, 2), (2, 2, 0), (4, 0, 0), (10, 1, 0)]"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted(F.exponents())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def Delta(F,z):\n",
    "    n=F.degree(z)\n",
    "    l=sorted(F.exponents()) # Assumes (0,0,n) is first!\n",
    "    return [(i/Integer(n-k), j/Integer(n-k)) for (i,j,k) in l[1:]]\n",
    "def plot_Delta(F,z):\n",
    "    D=Delta(F,z)\n",
    "    g=plot(Polyhedron(D))+list_plot(D, size=10, zorder=10)\n",
    "    return sage_show(g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1, 1), (2, 0), (5, 1/2)]"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Delta(F,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(A vertex at (0, 0, 2),\n",
       " A vertex at (2, 2, 0),\n",
       " A vertex at (4, 0, 0),\n",
       " A vertex at (10, 1, 0))"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F.newton_polytope().vertices()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x1188a37e8>"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G=z^4+(x)^6*z^2+(y-3*x)^8\n",
    "plot_Delta(G,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def qtr(F, d, vars):\n",
    "    \"\"\"Compute quadratic transform in direction d=[a:b:c]\"\"\"\n",
    "    x,y,z=vars\n",
    "    a,b,c=d\n",
    "    n=F.degree(z)\n",
    "    if a!=0:\n",
    "        h=F.subs({y: x*(y+b/a), z: x*(z+c/a)}).lift(R.ideal([x^n]))[0]\n",
    "    elif b!=0:\n",
    "        h=F.subs({x: y*x, z:y*(z+c/b) }).lift(R.ideal([y^n]))[0]\n",
    "    else:\n",
    "        h=F.subs({x: z*x, y:z*y}).lift(R.ideal([z^n]))[0]\n",
    "    return SR(h).collect(z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6561*x^8*y^4 + x^6*y^4*z^2 - 17496*x^7*y^4 + 20412*x^6*y^4 - 13608*x^5*y^4 + 5670*x^4*y^4 - 1512*x^3*y^4 + 252*x^2*y^4 - 24*x*y^4 + y^4 + z^4"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h=qtr(G, (0,1,0), (x,y,z))\n",
    "h"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJJCAYAAADoX9suAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x113d39998>"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_Delta(R(h), z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw8AAAJICAYAAAAn9ti2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x11818d878>"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k=qtr(G,(1,3,0),(x,y,z))\n",
    "plot_Delta(R(k),z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^4*y^8 + x^4*z^2 + z^4"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x^4*(y + 2)^4"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factor(SR(x^4*y^4 + 8*x^4*y^3 + 24*x^4*y^2 + 32*x^4*y + 16*x^4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H=z^4+(y+x^2+x^3)^7*z^2+(y+x^2+x^3)^27*(y-x^2)*z+(y+x^2+x^3)^101*(y^2+x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKIqiKIrSJtppUBRFURRFURSlTf4HyxXGIMQ9zsMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x117383f38>"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_Delta(H,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def remove_permitted_curve(H,C, z):\n",
    "    n=H.degree(z)\n",
    "    R=H.parent()\n",
    "    H1=SR(H).collect(z)\n",
    "    H_out=z^n\n",
    "    for i in range(n-1):\n",
    "        h=R(H1.coefficient(z^i)/C)\n",
    "        if h:\n",
    "            h=h.factor()\n",
    "            H_out+= R(h)*R(z^i)\n",
    "    return H_out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "C=y+x^2+x^3\n",
    "H1=remove_permitted_curve(H,C,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x117d7a248>"
      ]
     },
     "execution_count": 140,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_Delta(H1,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H2=remove_permitted_curve(H1,C,z)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x1188820e0>"
      ]
     },
     "execution_count": 144,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_Delta(H2,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H3=remove_permitted_curve(H2,C,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niTyz8sKULQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x1188af758>"
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_Delta(H3,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRCRX/w+BS9t3KGVKCAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x114991830>"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H4=remove_permitted_curve(H3,C,z)\n",
    "plot_Delta(H4,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x118a06a70>"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H5=remove_permitted_curve(H4,C,z)\n",
    "plot_Delta(H5,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw4AAAJICAYAAADINLOIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<__main__.sage_show instance at 0x1172f3a28>"
      ]
     },
     "execution_count": 150,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H6=remove_permitted_curve(H5,C,z)\n",
    "plot_Delta(H6,z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.5.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> lz.py <==
# encoding: utf-8


from sage.all import *
# from sageshow import sage_show

def projection(i,j,k, epsilon=0, n=4):
    l = (n+epsilon)/(n+epsilon-k)
    o = (0,0,n+epsilon)
    p = (l*i,l*j,0)
    epsi = 'epsi' if epsilon else '' 
    
    draw = "\\draw["+epsi+"] " 
    fill = "\\fill["+epsi+"] " 
    
    s = draw + str(o) + "--" + str(p) + ";\n"
    s += fill + str(o) + " circle (\\crad);\n"
    s += fill + str(p) + "circle (\\crad);"
    return s
    
    
def projection_no_scaling(i,j,k,n=5):
    l = -k/(n-k)
    return ((1-l)*i,(1-l)*j,0)



def Delta(F, epsilon=0):
    """list of projected monomials. It uses the last variable as distinguished."""
    z=F.parent().gens()[-1]
    n=F.degree(z)
    l=sorted(F.exponents()) # Assumes (0,0,n) is first!
    return [(i/(Integer(n-k)+epsilon), j/(Integer(n-k)+epsilon)) for (i,j,k) in l[1:]]

def plot_Delta(F, epsilon=0):
    """ plot the projected monomials"""
    D=Delta(F, epsilon)
    Xs,Ys=zip(*D)
    Mx,My=(max(Xs), max(Ys))
    mx,my=(min(Xs), min(Ys))
    g=Polyhedron(D+[(mx,My),[Mx,My],[Mx,my]]).plot(point=False, fill={'color': 'gold'}, line=False)
    g+=list_plot(D, size=14, zorder=10, color='sienna')
    return show(g,aspect_ratio=1, xmin=0, ymin=0)
    return g

def qtr(F, d):
    """Compute quadratic transform of F in direction d=[a:b:c]"""
    R=F.parent()
    x,y,z=R.gens()
    a,b,c=d
    n=F.degree(z)
    if a!=0:
        h=F.subs({y: x*(y+b/a), z: x*(z+c/a)}).lift(R.ideal([x**n]))[0]
    elif b!=0:
        h=F.subs({x: y*x, z:y*(z+c/b) }).lift(R.ideal([y**n]))[0]
    else:
        h=F.subs({x: z*x, y:z*y}).lift(R.ideal([z**n]))[0]
    return R(SR(h).collect(z))

def remove_permitted_curve(H,C):
    """Blow up permitted curve C """
    z=H.parent().gens()[-1]
    n=H.degree(z)
    R=H.parent()
    H1=SR(H).collect(z)
    H_out=z**n
    for i in range(n-1):
        h=R(H1.coefficient(z**i)/C**(n-i))
        if h:
            #h=h.factor()
            H_out+= R(h)*R(z**i)
    return R(H_out)
    
    
def tz_num(n):
    """
    Print a number with sufficient precision for TikZ.
    """
    return "%.6f" % n

def tz_point(P):
   """docstring for tz_point"""
   return "(%s,%s) " % (tz_num(P[0]), tz_num(P[1]))

def tikzdiagram(F, epsilon=0):
    points = Delta(F, epsilon)
    points0 = Delta(F, epsilon=0) + points
    Xs,Ys = zip(*points0)
    Mx,My = (max(Xs), max(Ys))
    Mx += 1
    My += 1
    mx,my = (min(Xs), min(Ys))
    mx,my = (min(Xs), min(Ys))
    p = [e for e in Polyhedron(points0+[(mx,My),[Mx,My],[Mx,my]]).plot()
     if type(e) == sage.plot.polygon.Polygon ][0]
    outline = zip(p.xdata, p.ydata)
    
    s = "\\fill[black!20] %s -- cycle;" % " -- ".join(tz_point(p) for p in outline)
    s += "\n\\draw[->] %s -- %s ;" %(tz_point((0,0)), tz_point((Mx,0)))
    s += "\n\\draw[->] %s -- %s ;" %(tz_point((0,0)), tz_point((0,My)))
    for x in range(Mx): # xticks
        s += "\n\\draw[very thin] (%s,0) -- (%s,-3pt) node[below] {$%s$};" % (x,x,x)
        
    for y in range(1,My):
        s += "\n\\draw[very thin] (0,%s) -- (-3pt,%s) node[left] {$%s$}; " % (y,y,y)
    
    for p in points:
        s += '\n    \\draw %s [point];' % tz_point(p)    
    tikzpicture = """\\begin{tikzpicture}
\\tikzset{
    every point/.style = {circle, inner sep={.75\pgflinewidth}, 
        opacity=1, draw, solid, fill
    },
    point/.style={insert path={node[every point, #1]{}}}, point/.default={},
    point name/.style = {insert path={coordinate (#1)}},
}
%s
\\end{tikzpicture}
""" % s
    return tikzpicture
    
    
    
    
    
    
    
    
    

